Performance of wall-modeled LES for external aerodynamics in the NASA Juncture Flow

We investigate the performance of wall-modeled LES for external aerodynamics in the NASA Juncture Flow. We characterize the errors in the prediction of mean velocity profiles and pressure coefficient for three different locations over the aircraft: the upstream region of the fuselage, the wing-body juncture, and the wing-body juncture close to the trailing-edge. The last two locations are characterized by strong mean-flow three-dimensionality and separation. The message conveyed by our error analysis is that WMLES performs as expected in regions where the flow resembles a zero-pressure-gradient flat plate boundary layer. However, there is a clear decline of the current models in the presence of wing-body junctions and, more acutely, in separated zones. The slow convergence to the solution in these regions renders the brute-force grid-refinement approach to improve the accuracy of the solution unfeasible. The results reported above pertain to the mean velocity profile predicted using the typical grid resolution for external aerodynamics applications, i.e., 5--20 points per boundary-layer thickness. The prediction of the pressure coefficient is below 5\% error for all grid sizes considered, even when boundary layers were marginally resolved. The latter accuracy can be attributed to the outer-layer nature of the mean pressure, which becomes less sensitive to flow details within the turbulent boundary layer. Finally, we show that boundary-layer-conforming grids (i.e., grids maintaining a constant number of points per boundary-layer thickness) allow for a more efficient distribution of grid points and smaller errors. Our results suggest that novel modeling venues encompassing physical insights, together with numerical and gridding advancements, must be exploited to attain predictions within the tolerance required for Certification by Analysis.

==> script_latex.sh <==
bibtex Juncture
bibtex Juncture
latex  Juncture.tex
dvips  Juncture.dvi
ps2pdf Juncture.ps



